The Astropy Project: Building an inclusive, open-science project and status of the v2.0 core package

The Astropy project supports and fosters the development of open-source and openly-developed Python packages that provide commonly-needed functionality to the astronomical community. A key element of the Astropy project is the core package Astropy, which serves as the foundation for more specialized projects and packages. In this article, we provide an overview of the organization of the Astropy project and summarize key features in the core package as of the recent major release, version 2.0. We then describe the project infrastructure designed to facilitate and support development for a broader ecosystem of inter-operable packages. We conclude with a future outlook of planned new features and directions for the broader Astropy project.

==> figures/commits_figure.py <==
"""
This is a subset of the functionality in astropy/astropy-tools in the
visualizations_demographics subdirectory.
"""

from datetime import datetime
import os
import pandas as pd
import numpy as np
from matplotlib import pyplot as plt

def generate_commit_stats_file(filename='gitlogstats.csv', overwrite=False,
                               astropy_path=None):
    """
    Running this will generate a file in the current directory that stores the
    statistics to make generating lots of plots easier.  Delete the file or
    set `overwrite` to True to always re-generate the statistics.
    """
    if os.path.isfile(filename) and not overwrite:
        return pd.read_csv(filename)

    else:
        import subprocess
        import tempfile

        # cmd = 'git log --use-mailmap --no-merges --format=format:\"%H\",\"%aI\",\"%aN\",\"%cN\"'.split()
        cmd = 'git log --use-mailmap --format=format:\"%H\",\"%aI\",\"%aN\",\"%cN\"'.split()
        output = subprocess.check_output(cmd, cwd=astropy_path)
        output = output.decode('utf-8')

        with tempfile.NamedTemporaryFile(mode='w+') as f:
            f.write(output)
            df = pd.read_csv(f.name, names=['commit', 'date', 'author',
                                            'committer'])

        df.to_csv(filename)
        return df


def commits_plot(astropy_path, ax=None, **hist_kw):

    df = generate_commit_stats_file(astropy_path=astropy_path)
    n_commits = df.groupby('author').size()

    if ax is None:
        fig, ax = plt.subplots(1, 1, figsize=(6,5))

    _bins = np.logspace(0, 3.5, 16)
    hist_kw.setdefault('histtype', 'stepfilled')
    ax.hist(n_commits, bins=_bins, **hist_kw)

    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.set_xlabel('number of commits')
    ax.set_ylabel('number of committers')

    ax.plot(_bins, 150*_bins**-0.5, marker='')

    xticks = [1, 10, 100, 1000]
    ax.set_xticks(xticks)
    ax.set_xticklabels([str(tick) for tick in xticks])

    yticks = [1, 10, 100]
    ax.set_yticks(xticks)
    ax.set_yticklabels([str(tick) for tick in yticks])

    ax.set_ylim(0.8, 200)
    ax.set_xlim(_bins.min(), _bins.max())

    ax.text(100, 20, r'$\propto N^{-0.5}$', fontsize=20)


def commits_vs_time(astropy_path, ax=None, **hist_kw):

    df = generate_commit_stats_file(astropy_path=astropy_path)
    # n_commits = df.groupby('date').size()
    df['date'] = pd.to_datetime(df['date'])
    df = df.set_index(df['date'])

    date_bins = df.groupby(pd.TimeGrouper('D'))
    commits_per_day = date_bins.size()

    if ax is None:
        fig, ax = plt.subplots(1, 1, figsize=(6,5))

    n_commits = np.cumsum(commits_per_day)
    plt.fill_between(n_commits.index, 0, np.array(n_commits))

    ax.set_xlabel('year')
    ax.set_ylabel('number of commits')

    ax.set_xlim(datetime(2011,6,1), datetime(2018,1,1))
    ax.set_ylim(0, 21000)


if __name__ == "__main__":
    from os import path
    from argparse import ArgumentParser

    # Define parser object
    parser = ArgumentParser(description="")

    parser.add_argument('--astropy-path', dest='astropy_path',
                        required=True, type=str,
                        help='Path to the astropy core package repository.')

    args = parser.parse_args()

    astropy_path = path.abspath(path.expanduser(args.astropy_path))

    fig, axes = plt.subplots(1, 2, figsize=(11,5))
    commits_plot(astropy_path, ax=axes[0])
    commits_vs_time(astropy_path, ax=axes[1])

    fig.tight_layout()
    fig.savefig('ncommits.pdf')


==> figures/convolution_figure.py <==
import numpy as np
import matplotlib.pyplot as plt

from astropy.io import fits
from astropy.utils.data import get_pkg_data_filename
from astropy.convolution import Gaussian2DKernel
from scipy.signal import convolve as scipy_convolve
from astropy.convolution import convolve


# Load the data from data.astropy.org
filename = get_pkg_data_filename('galactic_center/gc_msx_e.fits')
hdu = fits.open(filename)[0]

# Scale the file to have reasonable numbers
# (this is mostly so that colorbars don't have too many digits)
# Also, we crop it so you can see individual pixels
img = hdu.data[50:90, 60:100] * 1e5

# This example is intended to demonstrate how astropy.convolve and
# scipy.convolve handle missing data, so we start by setting the
# brightest pixels to NaN to simulate a "saturated" data set
img[img > 2e1] = np.nan

# We also create a copy of the data and set those NaNs to zero.  We'll
# use this for the scipy convolution
img_zerod = img.copy()
img_zerod[np.isnan(img)] = 0

# We smooth with a Gaussian kernel with stddev=1
# It is a 9x9 array
kernel = Gaussian2DKernel(stddev=1)

# Convolution: scipy's direct convolution mode spreads out NaNs (see
# panel 2 below)
scipy_conv = scipy_convolve(img, kernel, mode='same', method='direct')

# scipy's direct convolution mode run on the 'zero'd' image will not
# have NaNs, but will have some very low value zones where the NaNs were
# (see panel 3 below)
scipy_conv_zerod = scipy_convolve(img_zerod, kernel, mode='same',
                                  method='direct')

# astropy's convolution replaces the NaN pixels with a kernel-weighted
# interpolation from their neighbors
astropy_conv = convolve(img, kernel)


# Now we do a bunch of plots.  In the first two plots, the originally masked
# values are marked with red X's
plt.figure(1, figsize=(12, 12)).clf()
ax1 = plt.subplot(2, 2, 1)
im = ax1.imshow(img, vmin=-2., vmax=2.e1, origin='lower',
                interpolation='nearest', cmap='viridis')
y, x = np.where(np.isnan(img))
ax1.set_autoscale_on(False)
ax1.plot(x, y, 'rx', markersize=4)
ax1.set_title("(a) Original")
ax1.set_xticklabels([])
ax1.set_yticklabels([])

ax2 = plt.subplot(2, 2, 2)
im = ax2.imshow(scipy_conv, vmin=-2., vmax=2.e1, origin='lower',
                interpolation='nearest', cmap='viridis')
ax2.set_autoscale_on(False)
ax2.plot(x, y, 'rx', markersize=4)
ax2.set_title("(b) Scipy")
ax2.set_xticklabels([])
ax2.set_yticklabels([])

ax3 = plt.subplot(2, 2, 3)
im = ax3.imshow(scipy_conv_zerod, vmin=-2., vmax=2.e1, origin='lower',
                interpolation='nearest', cmap='viridis')
ax3.set_title("(c) Scipy nan->zero")
ax3.set_xticklabels([])
ax3.set_yticklabels([])

ax4 = plt.subplot(2, 2, 4)
im = ax4.imshow(astropy_conv, vmin=-2., vmax=2.e1, origin='lower',
                interpolation='nearest', cmap='viridis')
ax4.set_title("(d) Default astropy")
ax4.set_xticklabels([])
ax4.set_yticklabels([])

plt.savefig('convolution_example.pdf', bbox_inches='tight')


==> figures/make_bayesian_blocks_hist.py <==
import numpy as np
import matplotlib.pyplot as plt
from astropy.visualization import hist

# generate some complicated data
rng = np.random.RandomState(0)
t = np.concatenate([-5 + 1.8 * rng.standard_cauchy(500),
                    -4 + 0.8 * rng.standard_cauchy(2000),
                    -1 + 0.3 * rng.standard_cauchy(500),
                    2 + 0.8 * rng.standard_cauchy(1000),
                    4 + 1.5 * rng.standard_cauchy(1000)])

# truncate to a reasonable range
t = t[(t > -15) & (t < 15)]

# draw histograms with two different bin widths
fig, ax = plt.subplots(1, 3, figsize=(14, 4))
hist_kwds = dict(histtype='stepfilled', alpha=0.5, normed=True)

fig.subplots_adjust(left=0.05, right=0.98, bottom=0.15, wspace=0.25)

ax[0].hist(t, **hist_kwds)
ax[0].set(xlabel='t', ylabel='P(t)')
ax[0].set_title('plt.hist(t)', fontdict=dict(family='monospace'))

ax[1].hist(t, bins='auto', **hist_kwds)
ax[1].set(xlabel='t', ylabel='P(t)')
ax[1].set_title('plt.hist(t, bins="auto")', fontdict=dict(family='monospace'))

hist(t, bins='blocks', ax=ax[2], **hist_kwds)
ax[2].set_xlabel('t')
ax[2].set_ylabel('P(t)')
ax[2].set_title('hist(t, bins="blocks")', fontdict=dict(family='monospace'))

plt.savefig('bayesian_blocks_hist.pdf')


==> figures/make_coord_benchmarks_fig.py <==
"""
Originally contributed by @dpshelio
"""

import matplotlib.pyplot as plt
import numpy as np

from astropy.visualization import astropy_mpl_style
plt.style.use(astropy_mpl_style)
plt.rcParams['font.family'] = plt.rcParamsDefault['font.family']

# max difference to 3 significant figures:
cc = 0
ap = 0.249 # astropy - palpy
ae = 0.860 # astropy - pyephem
pe = 1.012 # palpy - pyephem

data = {'astropy-astropy':   cc,
        'astropy-kapteyn':   cc, 'kapteyn-astropy':  cc,
        'astropy-pytpm':     cc, 'pytpm-astropy':    cc,
        'astropy-palpy':     ap, 'palpy-astropy':    ap,
        'astropy-pyast':     ap, 'pyast-astropy':    ap,
        'astropy-pyslalib':  ap, 'pyslalib-astropy': ap,
        'astropy-pyephem':   ae, 'pyephem-astropy':  ae,
        'kapteyn-kapteyn':   cc,
        'kapteyn-pytpm':     cc, 'pytpm-kapteyn':    cc,
        'kapteyn-palpy':     ap, 'palpy-kapteyn':    ap,
        'kapteyn-pyast':     ap, 'pyast-kapteyn':    ap,
        'kapteyn-pyslalib':  ap, 'pyslalib-kapteyn': ap,
        'kapteyn-pyephem':   ae, 'pyephem-kapteyn':  ae,
        'pytpm-pytpm':       cc,
        'pytpm-palpy':       ap, 'palpy-pytpm':      ap,
        'pytpm-pyast':       ap, 'pyast-pytpm':      ap,
        'pytpm-pyslalib':    ap, 'pyslalib-pytpm':   ap,
        'pytpm-pyephem':     ae, 'pyephem-pytpm':    ae,
        'palpy-palpy':       cc,
        'palpy-pyast':       cc, 'pyast-palpy':      cc,
        'palpy-pyslalib':    cc, 'pyslalib-palpy':   cc,
        'palpy-pyephem':     pe, 'pyephem-palpy':    pe,
        'pyast-pyast':       cc,
        'pyast-pyslalib':    cc, 'pyslalib-pyast':   cc,
        'pyast-pyephem':     pe, 'pyephem-pyast':    pe,
        'pyslalib-pyslalib': cc,
        'pyslalib-pyephem':  pe, 'pyephem-pyslalib': pe,
        'pyephem-pyephem':   cc}

names = ['astropy', 'kapteyn', 'pytpm', 'palpy', 'pyast', 'pyslalib', 'pyephem']
n = len(names)

# Fill a single 2D array with the data to visualize
M = np.zeros((n, n))
for i in range(n):
    for j in range(n):
        if i >= j:
            M[j:j+1, i:i+1] = np.nan
        else:
            M[j:j+1, i:i+1] = data["{}-{}".format(names[j], names[i])]

# Make the figure
fig, ax = plt.subplots(1, 1, figsize=(6,6))

c = ax.imshow(M, cmap='YlOrBr', zorder=1)

maj_ticks = np.arange(0, n, 1)

ax.set_xticks(maj_ticks)
ax.set_yticks(maj_ticks)
ax.set_xticklabels(names, fontsize=11)
ax.set_yticklabels(names, fontsize=11)

for l in ax.get_xticklabels():
    if l.get_text() == 'astropy':
        l.set_fontweight('bold')

ax.set_xlim(-0.5, n-1.5+0.01)
ax.set_ylim(n-0.5, 0.5-0.01)

ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)

grid_style = dict(marker='', linewidth=1, zorder=8)

# "minor" grid
for i in range(0, n):
    ax.plot([-.5, i+.5], [i+0.5, i+0.5], color='#aaaaaa',
            **grid_style)
    ax.plot([i+0.5, i+0.5], [i+.5, n], color='#aaaaaa',
                **grid_style)

cbaxes = fig.add_axes([0.2, 0.825, 0.7, 0.025])
cb = fig.colorbar(cax=cbaxes, mappable=c, orientation='horizontal')
cb.set_label('max. difference [arcsec]', labelpad=10, fontsize=16)
cb.ax.xaxis.set_ticks_position('top')
cb.ax.xaxis.set_label_position('top')
[l.set_fontsize(12) for l in cb.ax.xaxis.get_ticklabels()]
cb.set_clim(0, 1)

ax.grid(False)

fig.subplots_adjust(left=0.2, bottom=0.02)
fig.savefig('coordinates-benchmark.pdf')


==> figures/make_coord_graph.py <==
import re
from astropy.coordinates import frame_transform_graph
from astropy.coordinates.transformations import trans_to_color
from graphviz import Source

raw_src = frame_transform_graph.to_dot_graph(priorities=False,
                                             color_edges=False)

# Remove the short names / aliases
pattr = re.compile(r'\\n`[a-z0-9]+`')
raw_src = pattr.sub('', raw_src)

dot = Source(raw_src, engine='neato')
dot.render('coordinates_graph', cleanup=True)


==> figures/make_cygnus_x_spitzer.py <==
from astropy.wcs import WCS
from astropy.io import fits
from astropy.utils.data import get_pkg_data_filename

import numpy as np
import matplotlib.pyplot as plt

from astropy.visualization import (ManualInterval, SqrtStretch,
                                   ImageNormalize)


# filename = get_pkg_data_filename('galactic_center/gc_msx_e.fits')
filename = 'Cygnus-X_images_mosaics_I4_cygnus_2.4.fits'
hdu = fits.open(filename)[0]
wcs = WCS(hdu.header)

TICK_FONTSIZE=8
AXIS_FONTSIZE=10
AXIS_WEIGHT='bold'

import matplotlib.pyplot as plt

plt.rc('font', family='serif')
plt.rc('text', usetex=True)

ax = plt.axes([0.1, 0.1, 0.8, 0.8], projection=wcs, adjustable='datalim')

norm = ImageNormalize(hdu.data, interval=ManualInterval(22, 140),
                      stretch=SqrtStretch())

image = ax.imshow(hdu.data, origin='lower', cmap=plt.cm.plasma, norm=norm, aspect='equal')

ax.set_xlim(1700, 8200)
ax.set_ylim(3300, 8500)

ax.coords['ra'].set_ticks(color='black')
ax.coords['dec'].set_ticks(color='black')

ax.coords['ra'].set_ticklabel(size=TICK_FONTSIZE)
ax.coords['dec'].set_ticklabel(size=TICK_FONTSIZE)

ax.coords['ra'].set_ticks_position('b')
ax.coords['ra'].set_axislabel_position('b')
ax.coords['dec'].set_ticks_position('l')
ax.coords['dec'].set_axislabel_position('l')

ax.coords['ra'].set_major_formatter('hh:mm')
ax.coords['ra'].set_separator((r'$^h$', r'$^m$', r'$^s$'))

ax.coords['ra'].set_axislabel(r'\textbf{Right Ascension (FK5 J2000)}', size=AXIS_FONTSIZE, weight=AXIS_WEIGHT)
ax.coords['dec'].set_axislabel(r'\textbf{Declination (FK5 J2000)}', size=AXIS_FONTSIZE, weight=AXIS_WEIGHT)

ax.coords.grid(color='yellow', linestyle='solid', alpha=0.5)

overlay = ax.get_coords_overlay('galactic')

overlay[0].set_ticks(color='black')
overlay[1].set_ticks(color='black')

overlay[0].set_ticklabel(size=TICK_FONTSIZE)
overlay[1].set_ticklabel(size=TICK_FONTSIZE)

overlay[0].set_ticks_position('t')
overlay[0].set_axislabel_position('t')
overlay[1].set_ticks_position('r')
overlay[1].set_axislabel_position('r')

overlay[0].set_axislabel(r'\textbf{Galactic Longitude}', size=AXIS_FONTSIZE, weight=AXIS_WEIGHT)
overlay[1].set_axislabel(r'\textbf{Galactic Latitude}', size=AXIS_FONTSIZE, weight=AXIS_WEIGHT)

overlay.grid(color='white', linestyle='solid', alpha=0.5)

cax = plt.axes([0.1, 1.0, 0.8, 0.03])

plt.colorbar(image, orientation='horizontal', cax=cax)

cax.xaxis.set_ticks_position('top')
cax.xaxis.set_label_position('top')

for ticklabel in cax.xaxis.get_ticklabels():
    ticklabel.set_size(TICK_FONTSIZE - 1)

cax.set_xlabel(r'\textbf{Surface brightness (MJy/sr)}', size=AXIS_FONTSIZE-1, weight=AXIS_WEIGHT)

plt.savefig('cygnus_x_spitzer.pdf', dpi=200, bbox_inches='tight')
# plt.savefig('wcsaxes.png', dpi=144, bbox_inches='tight')


==> figures/make_ngc6977_image.py <==
from astropy.io import fits
import astropy.units as u
from astropy.utils.data import get_pkg_data_filename
from astropy.visualization import make_lupton_rgb, astropy_mpl_style
from astropy.wcs import WCS
import matplotlib.pyplot as plt
plt.style.use(astropy_mpl_style)
plt.rcParams['font.family'] = plt.rcParamsDefault['font.family']
plt.rcParams['lines.marker'] = ''
from reproject import reproject_interp
import numpy as np

# load the data
g_name = get_pkg_data_filename('visualization/reprojected_sdss_g.fits.bz2')
r_name = get_pkg_data_filename('visualization/reprojected_sdss_r.fits.bz2')
i_name = get_pkg_data_filename('visualization/reprojected_sdss_i.fits.bz2')

g = fits.open(g_name)[0]
r = fits.open(r_name)[0]
i = fits.open(i_name)[0]

# Rotate the images: the images are rotated ~90º from the coordinate grid, so
# as they are by default, the grid tick labels don't appear along the axes. This
# rotates the images so they are more aligned with the coordinate grid.
ang = np.deg2rad(-90)
wcs = WCS(g.header)
wcs.wcs.cd = wcs.wcs.cd @ np.array([[np.cos(ang),-np.sin(ang)],[np.sin(ang),np.cos(ang)]])
wcs.wcs.crpix = tuple([x/2. for x in g.data.shape])

imgs = []
for img in [g,r,i]:
    hdr = img.header
    hdr = hdr.copy()

    arr, footprint = reproject_interp(img, wcs.to_header(),
                                      shape_out=(g.header['NAXIS1'], g.header['NAXIS2']))
    imgs.append(arr)

# extract a smaller region around the Hickson 88 group
slc = (slice(None, 400), slice(None))
gp = imgs[0][slc]
rp = imgs[1][slc]
ip = imgs[2][slc]

# make the figure - 2 sets of stretch parameters
rgb1 = make_lupton_rgb(ip, rp, gp)
rgb2 = make_lupton_rgb(ip*0.8, rp, gp*1.3, Q=10, stretch=0.4)

fig, axes = plt.subplots(1, 2, figsize=(10, 4),
                         sharex=True, sharey=True,
                         subplot_kw=dict(projection=wcs))

axes[0].imshow(rgb1, origin='lower')
axes[0].set_title('default parameters', fontsize=14)
axes[0].set_adjustable('box-forced')

axes[1].imshow(rgb2, origin='lower')
axes[1].set_title('Q=10, stretch=0.4', fontsize=14)
axes[1].set_adjustable('box-forced')

for j in [0,1]:
    lon, lat = axes[j].coords
    axes[j].coords.grid(True, color='white', ls='solid', alpha=0.4)

    lon.set_axislabel('Right Ascension (ICRS)')

    lon.set_ticks(spacing=2*u.arcmin)
    lat.set_ticks(spacing=2*u.arcmin)

    lon.set_major_formatter('dd:mm')
    lat.set_major_formatter('dd:mm')

axes[0].coords[1].set_axislabel('Declination (ICRS)')
fig.savefig('ngc6977.pdf')

